Three-point energy correlator in $\mathcal{N}=4$ super Yang-Mills Theory

An analytic formula is given for the three-point energy correlator (EEEC) at leading order (LO) in maximally supersymmetric Yang-Mills theory ($\mathcal{N}=4$ sYM). This is the first analytic calculation of a three-parameter event shape observable, which provides valuable data for various studies ranging from conformal field theories to jet substructure. The associated class of functions define a new type of single-valued polylogarithms characterized by 16 alphabet letters, which manifest a $D_6 \times Z_2$ dihedral symmetry of the event shape. With the unexplored simplicity in the perturbative structure of EEEC, all kinematic regions including collinear, squeezed and coplanar limits are now available.

==> ancillary_file/ancillary_EEEC.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    124698,       3214]
NotebookOptionsPosition[    118345,       3098]
NotebookOutlinePosition[    118792,       3115]
CellTagsIndexPosition[    118749,       3112]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Ancillary file for arXiv : 22xx.xxxxx", "Title",
 CellChangeTimes->{{3.8513869564670353`*^9, 3.8513869863443117`*^9}, {
  3.851387051806985*^9, 
  3.851387056806733*^9}},ExpressionUUID->"1a7f4aca-b024-4b0b-9eff-\
fd21de54154f"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Three-point Energy Correlator in N=4 super-Yang Mills Theory ",
  FontSlant->"Italic"],
 "\nK. Yan and X. Zhang"
}], "Chapter",
 CellChangeTimes->{{3.820504100148677*^9, 3.820504288069551*^9}, {
   3.8216572743969507`*^9, 3.821657500965809*^9}, {3.821657536491441*^9, 
   3.821657675613276*^9}, {3.821657754238344*^9, 3.8216577860568132`*^9}, {
   3.821657860683723*^9, 3.8216579586720877`*^9}, {3.8220911573462667`*^9, 
   3.8220912441142282`*^9}, 3.822091435553653*^9, {3.822091472974874*^9, 
   3.822091482041423*^9}, {3.822091684717638*^9, 3.822091691085705*^9}, {
   3.8513870235208263`*^9, 
   3.8513870370005198`*^9}},ExpressionUUID->"d4951c8e-42fc-4083-8e86-\
ddb88f6cef04"],

Cell[TextData[{
 StyleBox["The file contains the formula for the three-point energy \
correlator (EEEC) in N=4 super Yang-Mills theory.\nIn particular, we include \
the main result of this letter: ",
  FontSize->16],
 StyleBox["the analytic expression for EEEC with full angular dependence",
  FontSize->16,
  FontColor->RGBColor[1, 0.5, 0.5]],
 StyleBox[".\n\nUsage: ",
  FontSize->16],
 StyleBox["all the initialization commands are in the setup section.",
  FontSize->16,
  FontColor->GrayLevel[0.5]],
 StyleBox["\n",
  FontSize->16],
 StyleBox["EEECanalytic[\[Zeta]12, \[Zeta]13, \[Zeta]23]",
  FontSize->16,
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[" gives the analytic formula for EEEC in N=4 sYM. Note that the \
permutations have been summed.\n",
  FontSize->16],
 StyleBox["EEEC[\[Zeta]12, \[Zeta]13,\[Zeta]23, Precision-> ...]",
  FontSize->16,
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[" gives the value of EEEC using the analytic formula EEECanalytic[\
\[Zeta]12, \[Zeta]13, \[Zeta]23]. The default value of the option Precision \
is 20.\n",
  FontSize->16],
 StyleBox["EEECnum[\[Zeta]12, \[Zeta]13,\[Zeta]23, Precision-> ...]",
  FontSize->16,
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[" gives the value of EEEC using the one-fold numerical integral. \
The default value of the option Precision is also 20.\n",
  FontSize->16],
 StyleBox["EEECpara[\[Zeta]12, \[Zeta]13, \[Zeta]23]",
  FontSize->16,
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[" tells whether the choice of the angles is allowed by kinematics.\n\
See ",
  FontSize->16],
 StyleBox["?EEECanalytic",
  FontSize->16,
  FontColor->GrayLevel[0.5]],
 StyleBox[" for the usage too.",
  FontSize->16]
}], "Text",
 CellChangeTimes->{{3.855653421584578*^9, 3.855653491954803*^9}, {
   3.8556539754723377`*^9, 3.855654078822198*^9}, {3.855654129891024*^9, 
   3.8556542778685493`*^9}, {3.855654331649722*^9, 3.8556543759584227`*^9}, {
   3.8556548560757504`*^9, 3.855654935248933*^9}, {3.855656843491241*^9, 
   3.855656874352571*^9}, 
   3.855658951760893*^9},ExpressionUUID->"6c2aa1d7-39e4-4d07-a6fc-\
d92872a09269"],

Cell[CellGroupData[{

Cell["Setup: EEEC in N=4", "Section",
 CellChangeTimes->{{3.851387074968588*^9, 
  3.8513871108306627`*^9}},ExpressionUUID->"ab338e0e-48c8-42f9-9fda-\
5f4c6204b6f0"],

Cell[CellGroupData[{

Cell["EEEC analytic result", "Subsection",
 CellChangeTimes->{{3.851387153746809*^9, 3.851387165215406*^9}, {
  3.855653133907105*^9, 
  3.855653136803361*^9}},ExpressionUUID->"d9da6dda-8c62-4a86-9691-\
a2457f291ee3"],

Cell[CellGroupData[{

Cell["coefficients", "Subsubsection",
 CellChangeTimes->{{3.8513871817182703`*^9, 
  3.851387193294837*^9}},ExpressionUUID->"01100d1d-c48b-4634-b3c5-\
8568e77e44cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coefficients", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["R2", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["z12", "2"], " ", "z13"}], "-", 
        RowBox[{"4", " ", "z12", " ", 
         SuperscriptBox["z13", "2"]}]}], ")"}], " ", 
      RowBox[{"f", "[", "1", "]"}]}], 
     RowBox[{
      SuperscriptBox["z12", "2"], " ", 
      SuperscriptBox["z13", "2"], " ", 
      SuperscriptBox["z23", "2"]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"z12", "-", "z23"}], ")"}], " ", 
      RowBox[{"f", "[", "2", "]"}]}], 
     RowBox[{"z12", " ", 
      SuperscriptBox["z13", "2"], " ", "z23"}]], "-", 
    FractionBox[
     RowBox[{"R1", " ", 
      RowBox[{"f", "[", "3", "]"}]}], 
     RowBox[{"z12", " ", 
      SuperscriptBox["z13", "2"], " ", 
      SuperscriptBox["z23", "2"]}]], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["z12", "4"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "5"]}], "+", 
         SuperscriptBox["z12", "6"], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["z12", "3"], " ", "z13"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z12", "4"], " ", "z13"}], "-", 
         RowBox[{
          SuperscriptBox["z12", "6"], " ", "z13"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "2"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["z12", "4"], " ", 
          SuperscriptBox["z13", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "5"], " ", 
          SuperscriptBox["z13", "2"]}], "-", 
         RowBox[{"z12", " ", 
          SuperscriptBox["z13", "3"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "3"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "3"]}], "+", 
         RowBox[{"2", " ", "z12", " ", 
          SuperscriptBox["z13", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "4"]}], "-", 
         RowBox[{"z12", " ", 
          SuperscriptBox["z13", "5"]}], "+", 
         RowBox[{
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "5"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["z12", "4"], " ", "z23"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["z12", "5"], " ", "z23"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "6"], " ", "z23"}], "+", 
         RowBox[{"2", " ", "z12", " ", "z13", " ", "z23"}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["z12", "2"], " ", "z13", " ", "z23"}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["z12", "3"], " ", "z13", " ", "z23"}], "-", 
         RowBox[{"11", " ", 
          SuperscriptBox["z12", "4"], " ", "z13", " ", "z23"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "5"], " ", "z13", " ", "z23"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "6"], " ", "z13", " ", "z23"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z13", "2"], " ", "z23"}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "2"], " ", "z23"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["z12", "4"], " ", 
          SuperscriptBox["z13", "2"], " ", "z23"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "5"], " ", 
          SuperscriptBox["z13", "2"], " ", "z23"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["z13", "3"], " ", "z23"}], "-", 
         RowBox[{"4", " ", "z12", " ", 
          SuperscriptBox["z13", "3"], " ", "z23"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "3"], " ", "z23"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "3"], " ", "z23"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "4"], " ", 
          SuperscriptBox["z13", "3"], " ", "z23"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z13", "4"], " ", "z23"}], "+", 
         RowBox[{"2", " ", "z12", " ", 
          SuperscriptBox["z13", "4"], " ", "z23"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "4"], " ", "z23"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "4"], " ", "z23"}], "+", 
         RowBox[{
          SuperscriptBox["z13", "5"], " ", "z23"}], "+", 
         RowBox[{"2", " ", "z13", " ", 
          SuperscriptBox["z23", "2"]}], "-", 
         RowBox[{"9", " ", "z12", " ", "z13", " ", 
          SuperscriptBox["z23", "2"]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["z12", "2"], " ", "z13", " ", 
          SuperscriptBox["z23", "2"]}], "-", 
         RowBox[{"19", " ", 
          SuperscriptBox["z12", "3"], " ", "z13", " ", 
          SuperscriptBox["z23", "2"]}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["z12", "4"], " ", "z13", " ", 
          SuperscriptBox["z23", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["z12", "5"], " ", "z13", " ", 
          SuperscriptBox["z23", "2"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "2"]}], "+", 
         RowBox[{"20", " ", "z12", " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "2"]}], "-", 
         RowBox[{"22", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "2"]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "2"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["z12", "4"], " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z13", "3"], " ", 
          SuperscriptBox["z23", "2"]}], "-", 
         RowBox[{"5", " ", "z12", " ", 
          SuperscriptBox["z13", "3"], " ", 
          SuperscriptBox["z23", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "3"], " ", 
          SuperscriptBox["z23", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "3"], " ", 
          SuperscriptBox["z23", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z13", "4"], " ", 
          SuperscriptBox["z23", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["z13", "5"], " ", 
          SuperscriptBox["z23", "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "3"]}], "-", 
         RowBox[{"10", " ", "z12", " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "3"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "3"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "3"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["z13", "3"], " ", 
          SuperscriptBox["z23", "3"]}], "+", 
         RowBox[{"4", " ", "z12", " ", 
          SuperscriptBox["z13", "3"], " ", 
          SuperscriptBox["z23", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["z13", "3"], " ", 
          SuperscriptBox["z23", "4"]}]}], ")"}], " ", 
       RowBox[{"g", "[", "1", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", 
       SuperscriptBox["z12", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z13"}], ")"}], " ", "z13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z12", "+", "z13"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z23"}], ")"}], " ", 
       SuperscriptBox["z23", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z12", "+", "z23"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z13", "+", "z23"}], ")"}]}], ")"}]}], "-", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z12", "-", "z23"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["z12", "3"], " ", "z13"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "4"], " ", "z13"}], "+", 
         RowBox[{
          SuperscriptBox["z12", "5"], " ", "z13"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["z12", "5"], " ", 
          SuperscriptBox["z13", "2"]}], "+", 
         RowBox[{"3", " ", "z12", " ", 
          SuperscriptBox["z13", "3"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "4"], " ", 
          SuperscriptBox["z13", "3"]}], "-", 
         SuperscriptBox["z13", "4"], "-", 
         RowBox[{"4", " ", "z12", " ", 
          SuperscriptBox["z13", "4"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z13", "5"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "5"]}], "-", 
         SuperscriptBox["z13", "6"], "+", 
         RowBox[{"z12", " ", 
          SuperscriptBox["z13", "6"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "3"], " ", "z23"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z12", "4"], " ", "z23"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "5"], " ", "z23"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z12", "2"], " ", "z13", " ", "z23"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["z12", "3"], " ", "z13", " ", "z23"}], "-", 
         RowBox[{
          SuperscriptBox["z12", "5"], " ", "z13", " ", "z23"}], "-", 
         RowBox[{"z12", " ", 
          SuperscriptBox["z13", "2"], " ", "z23"}], "+", 
         RowBox[{"13", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "2"], " ", "z23"}], "-", 
         RowBox[{"20", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "2"], " ", "z23"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["z12", "4"], " ", 
          SuperscriptBox["z13", "2"], " ", "z23"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "5"], " ", 
          SuperscriptBox["z13", "2"], " ", "z23"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["z13", "3"], " ", "z23"}], "-", 
         RowBox[{"10", " ", "z12", " ", 
          SuperscriptBox["z13", "3"], " ", "z23"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "3"], " ", "z23"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "3"], " ", "z23"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "4"], " ", 
          SuperscriptBox["z13", "3"], " ", "z23"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z13", "4"], " ", "z23"}], "+", 
         RowBox[{"14", " ", "z12", " ", 
          SuperscriptBox["z13", "4"], " ", "z23"}], "-", 
         RowBox[{"11", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "4"], " ", "z23"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "4"], " ", "z23"}], "-", 
         RowBox[{"4", " ", "z12", " ", 
          SuperscriptBox["z13", "5"], " ", "z23"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "5"], " ", "z23"}], "+", 
         RowBox[{
          SuperscriptBox["z13", "6"], " ", "z23"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z23", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z23", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z12", "4"], " ", 
          SuperscriptBox["z23", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z12", "5"], " ", 
          SuperscriptBox["z23", "2"]}], "-", 
         RowBox[{"4", " ", "z12", " ", "z13", " ", 
          SuperscriptBox["z23", "2"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["z12", "2"], " ", "z13", " ", 
          SuperscriptBox["z23", "2"]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["z12", "3"], " ", "z13", " ", 
          SuperscriptBox["z23", "2"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["z12", "4"], " ", "z13", " ", 
          SuperscriptBox["z23", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z12", "5"], " ", "z13", " ", 
          SuperscriptBox["z23", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "2"]}], "+", 
         RowBox[{"13", " ", "z12", " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "2"]}], "-", 
         RowBox[{"25", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "2"]}], "+", 
         RowBox[{"23", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "2"]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["z12", "4"], " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z12", "5"], " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "2"]}], "+", 
         RowBox[{"4", " ", "z12", " ", 
          SuperscriptBox["z13", "3"], " ", 
          SuperscriptBox["z23", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "3"], " ", 
          SuperscriptBox["z23", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "3"], " ", 
          SuperscriptBox["z23", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "4"], " ", 
          SuperscriptBox["z13", "3"], " ", 
          SuperscriptBox["z23", "2"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["z13", "4"], " ", 
          SuperscriptBox["z23", "2"]}], "-", 
         RowBox[{"11", " ", "z12", " ", 
          SuperscriptBox["z13", "4"], " ", 
          SuperscriptBox["z23", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "4"], " ", 
          SuperscriptBox["z23", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z13", "5"], " ", 
          SuperscriptBox["z23", "2"]}], "+", 
         RowBox[{"2", " ", "z12", " ", 
          SuperscriptBox["z13", "5"], " ", 
          SuperscriptBox["z23", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "5"], " ", 
          SuperscriptBox["z23", "2"]}], "+", 
         RowBox[{"2", " ", "z12", " ", 
          SuperscriptBox["z23", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z23", "3"]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z23", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z12", "4"], " ", 
          SuperscriptBox["z23", "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "5"], " ", 
          SuperscriptBox["z23", "3"]}], "+", 
         RowBox[{"z13", " ", 
          SuperscriptBox["z23", "3"]}], "+", 
         RowBox[{"5", " ", "z12", " ", "z13", " ", 
          SuperscriptBox["z23", "3"]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["z12", "2"], " ", "z13", " ", 
          SuperscriptBox["z23", "3"]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["z12", "3"], " ", "z13", " ", 
          SuperscriptBox["z23", "3"]}], "-", 
         RowBox[{"14", " ", 
          SuperscriptBox["z12", "4"], " ", "z13", " ", 
          SuperscriptBox["z23", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z12", "5"], " ", "z13", " ", 
          SuperscriptBox["z23", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "3"]}], "-", 
         RowBox[{"20", " ", "z12", " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "3"]}], "+", 
         RowBox[{"23", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "3"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "3"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["z13", "3"], " ", 
          SuperscriptBox["z23", "3"]}], "+", 
         RowBox[{"5", " ", "z12", " ", 
          SuperscriptBox["z13", "3"], " ", 
          SuperscriptBox["z23", "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "3"], " ", 
          SuperscriptBox["z23", "3"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "3"], " ", 
          SuperscriptBox["z23", "3"]}], "+", 
         RowBox[{"2", " ", "z12", " ", 
          SuperscriptBox["z13", "4"], " ", 
          SuperscriptBox["z23", "3"]}], "-", 
         RowBox[{"4", " ", "z12", " ", 
          SuperscriptBox["z23", "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z23", "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z23", "4"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z12", "4"], " ", 
          SuperscriptBox["z23", "4"]}], "-", 
         RowBox[{"2", " ", "z13", " ", 
          SuperscriptBox["z23", "4"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["z12", "2"], " ", "z13", " ", 
          SuperscriptBox["z23", "4"]}], "-", 
         RowBox[{"14", " ", 
          SuperscriptBox["z12", "3"], " ", "z13", " ", 
          SuperscriptBox["z23", "4"]}], "+", 
         RowBox[{"10", " ", "z12", " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "4"]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z13", "3"], " ", 
          SuperscriptBox["z23", "4"]}], "-", 
         RowBox[{"2", " ", "z12", " ", 
          SuperscriptBox["z13", "3"], " ", 
          SuperscriptBox["z23", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "3"], " ", 
          SuperscriptBox["z23", "4"]}], "+", 
         RowBox[{"2", " ", "z12", " ", 
          SuperscriptBox["z23", "5"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z23", "5"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z23", "5"]}], "+", 
         RowBox[{"z13", " ", 
          SuperscriptBox["z23", "5"]}], "-", 
         RowBox[{"z12", " ", "z13", " ", 
          SuperscriptBox["z23", "5"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z12", "2"], " ", "z13", " ", 
          SuperscriptBox["z23", "5"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z12", "3"], " ", "z13", " ", 
          SuperscriptBox["z23", "5"]}], "-", 
         RowBox[{
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "5"]}], "-", 
         RowBox[{"2", " ", "z12", " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "5"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "5"]}]}], ")"}], " ", 
       RowBox[{"g", "[", "2", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", 
       SuperscriptBox["z12", "3"], " ", 
       SuperscriptBox["z13", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z12", "+", "z13"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z23"}], ")"}], " ", 
       SuperscriptBox["z23", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z13", "+", "z23"}], ")"}]}], ")"}]}], "+", 
    
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", 
       SuperscriptBox["z12", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z13"}], ")"}], " ", 
       SuperscriptBox["z13", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z23"}], ")"}], " ", 
       SuperscriptBox["z23", "3"]}]], "2", " ", "R1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["z12", "2"], " ", "z13"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z12", "3"], " ", "z13"}], "-", 
       RowBox[{"4", " ", "z12", " ", 
        SuperscriptBox["z13", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z12", "2"], " ", 
        SuperscriptBox["z13", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z12", "3"], " ", 
        SuperscriptBox["z13", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z12", "2"], " ", 
        SuperscriptBox["z13", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["z12", "2"], " ", "z23"}], "-", 
       RowBox[{
        SuperscriptBox["z12", "3"], " ", "z23"}], "-", 
       RowBox[{"3", " ", "z12", " ", "z13", " ", "z23"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z12", "2"], " ", "z13", " ", "z23"}], "+", 
       RowBox[{"4", " ", "z12", " ", 
        SuperscriptBox["z13", "2"], " ", "z23"}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z12", "2"], " ", 
        SuperscriptBox["z13", "2"], " ", "z23"}], "+", 
       RowBox[{
        SuperscriptBox["z12", "2"], " ", 
        SuperscriptBox["z13", "3"], " ", "z23"}], "-", 
       RowBox[{"2", " ", "z12", " ", 
        SuperscriptBox["z23", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z12", "2"], " ", 
        SuperscriptBox["z23", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z12", "3"], " ", 
        SuperscriptBox["z23", "2"]}], "+", 
       RowBox[{"2", " ", "z12", " ", "z13", " ", 
        SuperscriptBox["z23", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z12", "2"], " ", "z13", " ", 
        SuperscriptBox["z23", "2"]}], "+", 
       SuperscriptBox["z23", "3"], "+", 
       RowBox[{"z12", " ", 
        SuperscriptBox["z23", "3"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z12", "2"], " ", 
        SuperscriptBox["z23", "3"]}], "-", 
       RowBox[{"2", " ", "z12", " ", "z13", " ", 
        SuperscriptBox["z23", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z12", "2"], " ", "z13", " ", 
        SuperscriptBox["z23", "3"]}], "-", 
       SuperscriptBox["z23", "4"], "+", 
       RowBox[{"z12", " ", 
        SuperscriptBox["z23", "4"]}]}], ")"}], " ", 
     RowBox[{"g", "[", "3", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", "R1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", "z12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z13"}], ")"}], " ", 
       SuperscriptBox["z13", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z23"}], ")"}], " ", 
       SuperscriptBox["z23", "3"]}]], "2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z12", "3"], "-", 
       SuperscriptBox["z12", "4"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z12", "2"], " ", "z13"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z12", "3"], " ", "z13"}], "+", 
       RowBox[{
        SuperscriptBox["z12", "4"], " ", "z13"}], "+", 
       RowBox[{"3", " ", "z12", " ", 
        SuperscriptBox["z13", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z12", "2"], " ", 
        SuperscriptBox["z13", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z12", "3"], " ", 
        SuperscriptBox["z13", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z12", "2"], " ", 
        SuperscriptBox["z13", "3"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z12", "2"], " ", "z23"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z12", "3"], " ", "z23"}], "+", 
       RowBox[{"3", " ", "z12", " ", "z13", " ", "z23"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z12", "2"], " ", "z13", " ", "z23"}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["z12", "3"], " ", "z13", " ", "z23"}], "-", 
       RowBox[{"8", " ", "z12", " ", 
        SuperscriptBox["z13", "2"], " ", "z23"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["z12", "2"], " ", 
        SuperscriptBox["z13", "2"], " ", "z23"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z12", "3"], " ", 
        SuperscriptBox["z13", "2"], " ", "z23"}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z12", "2"], " ", 
        SuperscriptBox["z13", "3"], " ", "z23"}], "+", 
       RowBox[{"z13", " ", 
        SuperscriptBox["z23", "2"]}], "-", 
       RowBox[{"8", " ", "z12", " ", "z13", " ", 
        SuperscriptBox["z23", "2"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z12", "2"], " ", "z13", " ", 
        SuperscriptBox["z23", "2"]}], "+", 
       RowBox[{"11", " ", "z12", " ", 
        SuperscriptBox["z13", "2"], " ", 
        SuperscriptBox["z23", "2"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["z12", "2"], " ", 
        SuperscriptBox["z13", "2"], " ", 
        SuperscriptBox["z23", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z12", "2"], " ", 
        SuperscriptBox["z13", "3"], " ", 
        SuperscriptBox["z23", "2"]}], "-", 
       RowBox[{"z12", " ", 
        SuperscriptBox["z13", "2"], " ", 
        SuperscriptBox["z23", "3"]}]}], ")"}], " ", 
     RowBox[{"g", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "z12"}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["z12", "2"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["z12", "3"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["z12", "4"]}], "-", 
         RowBox[{"24", " ", "z12", " ", "z13"}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox["z12", "2"], " ", "z13"}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox["z12", "3"], " ", "z13"}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["z12", "4"], " ", "z13"}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "2"]}], "+", 
         RowBox[{"78", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "2"]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["z12", "4"], " ", 
          SuperscriptBox["z13", "2"]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "3"]}], "+", 
         RowBox[{"27", " ", "z12", " ", "z13", " ", "z23"}], "-", 
         RowBox[{"99", " ", 
          SuperscriptBox["z12", "2"], " ", "z13", " ", "z23"}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["z12", "3"], " ", "z13", " ", "z23"}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["z12", "4"], " ", "z13", " ", "z23"}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "2"], " ", "z23"}], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "2"], " ", "z23"}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "2"]}]}], ")"}], " ", 
       RowBox[{"g", "[", "5", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"18", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", "z12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z13"}], ")"}], " ", "z13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z12", "+", "z13"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z23"}], ")"}], " ", "z23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z12", "+", "z23"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z13", "+", "z23"}], ")"}]}], ")"}]}], "+", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          SuperscriptBox["z12", "2"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["z12", "3"]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["z12", "4"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["z12", "5"]}], "+", 
         RowBox[{"6", " ", "z12", " ", "z13"}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["z12", "2"], " ", "z13"}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["z12", "3"], " ", "z13"}], "-", 
         RowBox[{"42", " ", 
          SuperscriptBox["z12", "4"], " ", "z13"}], "+", 
         RowBox[{"42", " ", 
          SuperscriptBox["z12", "5"], " ", "z13"}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["z12", "6"], " ", "z13"}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "2"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["z12", "4"], " ", 
          SuperscriptBox["z13", "2"]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["z12", "5"], " ", 
          SuperscriptBox["z13", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["z12", "6"], " ", 
          SuperscriptBox["z13", "2"]}], "-", 
         RowBox[{"66", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "3"]}], "+", 
         RowBox[{"60", " ", 
          SuperscriptBox["z12", "4"], " ", 
          SuperscriptBox["z13", "3"]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["z12", "4"], " ", 
          SuperscriptBox["z13", "4"]}], "-", 
         RowBox[{"18", " ", "z12", " ", "z13", " ", "z23"}], "+", 
         RowBox[{"69", " ", 
          SuperscriptBox["z12", "2"], " ", "z13", " ", "z23"}], "-", 
         RowBox[{"63", " ", 
          SuperscriptBox["z12", "3"], " ", "z13", " ", "z23"}], "+", 
         RowBox[{"108", " ", 
          SuperscriptBox["z12", "4"], " ", "z13", " ", "z23"}], "-", 
         RowBox[{"90", " ", 
          SuperscriptBox["z12", "5"], " ", "z13", " ", "z23"}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["z12", "6"], " ", "z13", " ", "z23"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "2"], " ", "z23"}], "-", 
         RowBox[{"138", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "2"], " ", "z23"}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox["z12", "4"], " ", 
          SuperscriptBox["z13", "2"], " ", "z23"}], "+", 
         RowBox[{"108", " ", 
          SuperscriptBox["z12", "5"], " ", 
          SuperscriptBox["z13", "2"], " ", "z23"}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["z12", "6"], " ", 
          SuperscriptBox["z13", "2"], " ", "z23"}], "+", 
         RowBox[{"108", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "3"], " ", "z23"}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["z12", "4"], " ", 
          SuperscriptBox["z13", "3"], " ", "z23"}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["z12", "5"], " ", 
          SuperscriptBox["z13", "3"], " ", "z23"}], "-", 
         RowBox[{"90", " ", 
          SuperscriptBox["z12", "2"], " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "2"]}], "+", 
         RowBox[{"270", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "2"]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["z12", "4"], " ", 
          SuperscriptBox["z13", "2"], " ", 
          SuperscriptBox["z23", "2"]}], "-", 
         RowBox[{"168", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "3"], " ", 
          SuperscriptBox["z23", "2"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["z12", "4"], " ", 
          SuperscriptBox["z13", "3"], " ", 
          SuperscriptBox["z23", "2"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["z12", "3"], " ", 
          SuperscriptBox["z13", "3"], " ", 
          SuperscriptBox["z23", "3"]}]}], ")"}], " ", 
       RowBox[{"g", "[", "6", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"36", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", 
       SuperscriptBox["z12", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z13"}], ")"}], " ", 
       SuperscriptBox["z13", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z12", "+", "z13"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z23"}], ")"}], " ", 
       SuperscriptBox["z23", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z12", "+", "z23"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z13", "+", "z23"}], ")"}]}], ")"}]}], "-", 
    
    FractionBox[
     RowBox[{"R1", " ", 
      RowBox[{"(", 
       RowBox[{"z12", "-", "z13"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["z12", "2"]}], "+", 
        SuperscriptBox["z12", "3"], "-", 
        RowBox[{"z12", " ", "z13"}], "+", 
        RowBox[{
         SuperscriptBox["z12", "2"], " ", "z13"}], "-", 
        SuperscriptBox["z13", "2"], "+", 
        RowBox[{"z12", " ", 
         SuperscriptBox["z13", "2"]}], "+", 
        SuperscriptBox["z13", "3"], "+", 
        RowBox[{"2", " ", "z12", " ", "z23"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["z12", "2"], " ", "z23"}], "+", 
        RowBox[{"2", " ", "z13", " ", "z23"}], "-", 
        RowBox[{"4", " ", "z12", " ", "z13", " ", "z23"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z12", "2"], " ", "z13", " ", "z23"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["z13", "2"], " ", "z23"}], "+", 
        RowBox[{"2", " ", "z12", " ", 
         SuperscriptBox["z13", "2"], " ", "z23"}], "-", 
        SuperscriptBox["z23", "2"], "+", 
        RowBox[{"z12", " ", 
         SuperscriptBox["z23", "2"]}], "+", 
        RowBox[{"z13", " ", 
         SuperscriptBox["z23", "2"]}]}], ")"}], " ", 
      RowBox[{"g", "[", "7", "]"}]}], 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", 
      SuperscriptBox["z12", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z13"}], ")"}], " ", 
      SuperscriptBox["z13", "3"], " ", 
      SuperscriptBox["z23", "2"]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", 
       SuperscriptBox["z12", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z13"}], ")"}], " ", 
       SuperscriptBox["z13", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z23"}], ")"}], " ", 
       SuperscriptBox["z23", "2"]}]], 
     RowBox[{"(", 
      RowBox[{"z12", "-", "z23"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["z12", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z12", "3"]}], "+", 
       RowBox[{"3", " ", "z12", " ", "z13"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z12", "2"], " ", "z13"}], "-", 
       SuperscriptBox["z13", "2"], "+", 
       RowBox[{"z12", " ", 
        SuperscriptBox["z13", "2"]}], "+", 
       RowBox[{"4", " ", "z12", " ", "z23"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z12", "2"], " ", "z23"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z12", "3"], " ", "z23"}], "+", 
       RowBox[{"3", " ", "z13", " ", "z23"}], "-", 
       RowBox[{"12", " ", "z12", " ", "z13", " ", "z23"}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["z12", "2"], " ", "z13", " ", "z23"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z12", "3"], " ", "z13", " ", "z23"}], "+", 
       RowBox[{
        SuperscriptBox["z13", "2"], " ", "z23"}], "-", 
       RowBox[{"z12", " ", 
        SuperscriptBox["z13", "2"], " ", "z23"}], "-", 
       RowBox[{
        SuperscriptBox["z12", "2"], " ", 
        SuperscriptBox["z13", "2"], " ", "z23"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z12", "3"], " ", 
        SuperscriptBox["z13", "2"], " ", "z23"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z23", "2"]}], "-", 
       RowBox[{"2", " ", "z12", " ", 
        SuperscriptBox["z23", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z12", "2"], " ", 
        SuperscriptBox["z23", "2"]}], "-", 
       RowBox[{"3", " ", "z13", " ", 
        SuperscriptBox["z23", "2"]}], "+", 
       RowBox[{"10", " ", "z12", " ", "z13", " ", 
        SuperscriptBox["z23", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z12", "2"], " ", "z13", " ", 
        SuperscriptBox["z23", "2"]}], "-", 
       RowBox[{"z12", " ", 
        SuperscriptBox["z13", "2"], " ", 
        SuperscriptBox["z23", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z12", "2"], " ", 
        SuperscriptBox["z13", "2"], " ", 
        SuperscriptBox["z23", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z23", "3"]}], "-", 
       RowBox[{"2", " ", "z12", " ", 
        SuperscriptBox["z23", "3"]}], "-", 
       RowBox[{"2", " ", "z12", " ", "z13", " ", 
        SuperscriptBox["z23", "3"]}], "+", 
       RowBox[{"2", " ", "z12", " ", 
        SuperscriptBox["z13", "2"], " ", 
        SuperscriptBox["z23", "3"]}]}], ")"}], " ", 
     RowBox[{"g", "[", "8", "]"}]}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["z12", "3"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["z12", "4"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["z12", "2"], " ", "z13"}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["z12", "3"], " ", "z13"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["z12", "2"], " ", 
         SuperscriptBox["z13", "2"]}], "-", 
        RowBox[{"6", " ", "z12", " ", "z13", " ", "z23"}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["z12", "2"], " ", "z13", " ", "z23"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["z12", "3"], " ", "z13", " ", "z23"}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["z12", "2"], " ", 
         SuperscriptBox["z13", "2"], " ", "z23"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["z12", "2"], " ", 
         SuperscriptBox["z13", "2"], " ", 
         SuperscriptBox["z23", "2"]}]}], ")"}], " ", 
      RowBox[{"g", "[", "9", "]"}]}], 
     RowBox[{"3", " ", "R1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", 
      SuperscriptBox["z12", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z13"}], ")"}], " ", 
      SuperscriptBox["z13", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z23"}], ")"}], " ", 
      SuperscriptBox["z23", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z12", "-", "z13"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "z12"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z12", "2"]}], "-", "z13", "-", 
        RowBox[{"2", " ", "z12", " ", "z13"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z13", "2"]}]}], ")"}], " ", 
      RowBox[{"g", "[", "10", "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", "z12", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z13"}], ")"}], " ", "z13", " ", 
      SuperscriptBox["z23", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["z12", "2"]}], "+", 
        RowBox[{"8", " ", "z12", " ", "z13"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["z13", "2"]}], "+", 
        RowBox[{"5", " ", "z12", " ", "z23"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["z12", "2"], " ", "z23"}], "-", 
        RowBox[{"8", " ", "z13", " ", "z23"}], "+", 
        RowBox[{"8", " ", "z12", " ", "z13", " ", "z23"}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["z13", "2"], " ", "z23"}]}], ")"}], " ", 
      RowBox[{"g", "[", "11", "]"}]}], 
     RowBox[{"R2", " ", 
      SuperscriptBox["z13", "2"], " ", 
      SuperscriptBox["z23", "3"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.855669116839971*^9, 3.8556691722954197`*^9}, 
   3.855669295793158*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"9bf09c87-0f20-4a99-bd26-61f139b8d931"]
}, Open  ]],

Cell[CellGroupData[{

Cell["function space", "Subsubsection",
 CellChangeTimes->{{3.851387203687707*^9, 3.85138721090625*^9}, {
  3.855669174868581*^9, 
  3.855669175785287*^9}},ExpressionUUID->"bf326a32-15b6-40aa-8a72-\
a4dce1d5295a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"funcbaseRep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z12"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"Log", "[", 
       FractionBox["z23", "z12"], "]"}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", "3", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"2", "-", "R1", "-", "z12", "-", "z13", "-", "z23"}], "]"}], 
       "-", 
       RowBox[{"Log", "[", 
        RowBox[{"2", "+", "R1", "-", "z12", "-", "z13", "-", "z23"}], 
        "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"g", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox["z12", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z12"}]]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"g", "[", "2", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          FractionBox["z12", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z12"}]]}], "]"}]}], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "z12", " ", "z13"}], 
           RowBox[{"R1", "+", "z12", "+", "z13", "-", 
            RowBox[{"2", " ", "z12", " ", "z13"}], "-", "z23"}]]}]}], "]"}], 
       "-", 
       RowBox[{"2", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          FractionBox["z23", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z23"}]]}], "]"}]}], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"2", " ", "z12", " ", "z13"}], 
          RowBox[{"R1", "-", "z12", "-", "z13", "+", 
           RowBox[{"2", " ", "z12", " ", "z13"}], "+", "z23"}]]}], "]"}], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "R1"}], "+", "z12", "-", "z13", "-", "z23", "+", 
           RowBox[{"2", " ", "z13", " ", "z23"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z13"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z23"}], ")"}]}]]}], "]"}], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"R1", "+", "z12", "-", "z13", "-", "z23", "+", 
           RowBox[{"2", " ", "z13", " ", "z23"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z13"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z23"}], ")"}]}]]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"g", "[", "3", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "R1"}], "-", "z12", "+", "z13", "-", "z23"}], 
             RowBox[{"2", " ", "z12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z13"}], ")"}]}]], "]"}]}], "+", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"R1", "-", "z12", "+", "z13", "-", "z23"}], 
            RowBox[{"2", " ", "z12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z13"}], ")"}]}]], "]"}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", "z13"}], 
             RowBox[{"R1", "+", "z12", "+", "z13", "-", 
              RowBox[{"2", " ", "z12", " ", "z13"}], "-", "z23"}]]}], "]"}], 
          "+", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", "z13"}], 
            RowBox[{"R1", "-", "z12", "-", "z13", "+", 
             RowBox[{"2", " ", "z12", " ", "z13"}], "+", "z23"}]], "]"}]}], 
         ")"}]}], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", "z13"}], 
           RowBox[{"R1", "+", "z12", "+", "z13", "-", 
            RowBox[{"2", " ", "z12", " ", "z13"}], "-", "z23"}]]}]}], "]"}], 
       "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", "z13"}], 
          RowBox[{"R1", "-", "z12", "-", "z13", "+", 
           RowBox[{"2", " ", "z12", " ", "z13"}], "+", "z23"}]]}], "]"}]}]}], 
     ",", 
     RowBox[{
      RowBox[{"g", "[", "4", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"2", "-", "R1", "-", "z12", "-", "z13", "-", "z23"}], 
           "]"}], "-", 
          RowBox[{"Log", "[", 
           RowBox[{"2", "+", "R1", "-", "z12", "-", "z13", "-", "z23"}], 
           "]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "z12"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z13"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z23"}], ")"}]}], "]"}]}], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "R1"}], "+", "z12", "-", "z13", "-", "z23"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z12"}], ")"}]}]]}], "]"}], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"R1", "+", "z12", "-", "z13", "-", "z23"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z12"}], ")"}]}]]}], "]"}], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"R1", "-", "z12", "+", "z13", "-", "z23"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z13"}], ")"}]}]]}], "]"}], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"2", " ", "z12", " ", "z13"}], 
          RowBox[{
           RowBox[{"-", "R1"}], "+", "z12", "+", "z13", "-", "z23"}]]}], 
        "]"}], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"2", " ", "z12", " ", "z13"}], 
          RowBox[{"R1", "+", "z12", "+", "z13", "-", "z23"}]]}], "]"}], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"R1", "+", "z12", "-", "z13", "+", "z23"}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "z13"}]}]]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"g", "[", "5", "]"}], "\[Rule]", 
      SuperscriptBox["\[Pi]", "2"]}], ",", 
     RowBox[{
      RowBox[{"g", "[", "6", "]"}], "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"2", "-", "R1", "-", "z12", "-", "z13", "-", "z23"}], "]"}],
          "-", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "+", "R1", "-", "z12", "-", "z13", "-", "z23"}], 
          "]"}]}], ")"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"g", "[", "7", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", "z13"}], 
         RowBox[{"z12", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z13"}], ")"}]}]], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"2", "-", "R1", "-", "z12", "-", "z13", "-", "z23"}], "]"}],
          "-", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "+", "R1", "-", "z12", "-", "z13", "-", "z23"}], 
          "]"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"g", "[", "8", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z12"}], "]"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", "z13"}], 
          RowBox[{"z12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z13"}], ")"}]}]], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "z23"}], "]"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"z13", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z23"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z13"}], ")"}], " ", "z23"}]], 
         "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"g", "[", "9", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"2", "-", "R1", "-", "z12", "-", "z13", "-", "z23"}], 
           "]"}], "-", 
          RowBox[{"Log", "[", 
           RowBox[{"2", "+", "R1", "-", "z12", "-", "z13", "-", "z23"}], 
           "]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["R1", "2"], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z13"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z23"}], ")"}]}]], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "2"}], "-", "R1", "+", "z12", "+", "z13", "+", 
              "z23"}], 
             RowBox[{
              RowBox[{"-", "2"}], "+", "R1", "+", "z12", "+", "z13", "+", 
              "z23"}]]}], "]"}], "-", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "R1", "+", "z12", "+", "z13", "+", 
              "z23"}], 
             RowBox[{
              RowBox[{"-", "2"}], "-", "R1", "+", "z12", "+", "z13", "+", 
              "z23"}]]}], "]"}]}], ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"g", "[", "10", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", "z13"}], 
          RowBox[{"z12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z13"}], ")"}]}]], "]"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox["z23", 
          RowBox[{"z12", "-", 
           RowBox[{"z12", " ", "z13"}]}]], "]"}]}], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"z12", "-", "z13"}], 
          RowBox[{"z12", "-", 
           RowBox[{"z12", " ", "z13"}]}]]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"g", "[", "11", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "R1"}], "+", "R2"}], 
           RowBox[{"R1", "+", "R2"}]], "]"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"2", "-", "R1", "-", "z12", "-", "z13", "-", "z23"}], 
           "]"}], "-", 
          RowBox[{"Log", "[", 
           RowBox[{"2", "+", "R1", "-", "z12", "-", "z13", "-", "z23"}], 
           "]"}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "R2"}], "+", "z12", "+", "z13", "-", "z23"}], 
            RowBox[{"R1", "+", "z12", "+", "z13", "-", "z23"}]], "]"}], "+", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"R2", "+", "z12", "+", "z13", "-", "z23"}], 
            RowBox[{
             RowBox[{"-", "R1"}], "+", "z12", "+", "z13", "-", "z23"}]], 
           "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"R1", "+", "R2"}], 
             RowBox[{"R1", "+", "z12", "+", "z13", "-", "z23"}]], "]"}]}], 
          "+", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"R1", "+", "R2"}], 
            RowBox[{"R1", "-", "z12", "-", "z13", "+", "z23"}]], "]"}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "R1"}], "+", "R2"}], 
             RowBox[{
              RowBox[{"-", "R1"}], "+", "z12", "+", "z13", "-", "z23"}]], 
            "]"}]}], "+", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"R1", "-", "R2"}], 
            RowBox[{"R1", "+", "z12", "+", "z13", "-", "z23"}]], "]"}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"R2", "+", "z12", "+", "z13", "-", "z23"}], 
            RowBox[{"R1", "+", "z12", "+", "z13", "-", "z23"}]], "]"}], "+", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"R2", "-", "z12", "-", "z13", "+", "z23"}], 
            RowBox[{"R1", "-", "z12", "-", "z13", "+", "z23"}]], "]"}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"R1", "+", "R2"}], 
            RowBox[{"R1", "+", "z12", "-", "z13", "-", "z23"}]], "]"}], "-", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"R1", "+", "R2"}], 
            RowBox[{"R1", "-", "z12", "+", "z13", "+", "z23"}]], "]"}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "R2"}], "-", "z12", "+", "z13", "+", "z23"}], 
            RowBox[{"R1", "-", "z12", "+", "z13", "+", "z23"}]], "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"R2", "-", "z12", "+", "z13", "+", "z23"}], 
             RowBox[{"R1", "+", "z12", "-", "z13", "-", "z23"}]]}], "]"}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"R1", "-", "R2"}], 
             RowBox[{"R1", "+", "z12", "-", "z13", "-", "z23"}]], "]"}]}], 
          "+", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"R1", "-", "R2"}], 
            RowBox[{"R1", "-", "z12", "+", "z13", "+", "z23"}]], "]"}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"R2", "+", "z12", "-", "z13", "-", "z23"}], 
            RowBox[{"R1", "+", "z12", "-", "z13", "-", "z23"}]], "]"}], "+", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"R2", "-", "z12", "+", "z13", "+", "z23"}], 
            RowBox[{"R1", "-", "z12", "+", "z13", "+", "z23"}]], "]"}]}], 
         ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"R1", "+", "R2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", "z13"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"R1", "+", "z12", "+", "z13", "-", 
                 RowBox[{"2", " ", "z12", " ", "z13"}], "-", "z23"}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{"R1", "-", "z12", "+", "z13", "+", "z23"}], 
                ")"}]}]]}], "]"}]}], "+", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"R1", "+", "R2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", "z13"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"R1", "+", "z12", "-", "z13", "-", "z23"}], ")"}], " ", 
             
             RowBox[{"(", 
              RowBox[{"R1", "-", "z12", "-", "z13", "+", 
               RowBox[{"2", " ", "z12", " ", "z13"}], "+", "z23"}], ")"}]}]], 
           "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", "z13", " ", 
             RowBox[{"(", 
              RowBox[{"R2", "+", "z12", "-", "z13", "+", "z23"}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"R1", "+", "z12", "+", "z13", "-", 
               RowBox[{"2", " ", "z12", " ", "z13"}], "-", "z23"}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{"R1", "-", "z12", "+", "z13", "+", "z23"}], ")"}]}]], 
           "]"}], "+", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", "z13", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R2"}], "+", "z12", "-", "z13", "+", "z23"}], 
              ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"R1", "+", "z12", "-", "z13", "-", "z23"}], ")"}], " ", 
             
             RowBox[{"(", 
              RowBox[{"R1", "-", "z12", "-", "z13", "+", 
               RowBox[{"2", " ", "z12", " ", "z13"}], "+", "z23"}], ")"}]}]], 
           "]"}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R1"}], "+", "R2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", "z13"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"R1", "+", "z12", "+", "z13", "-", 
               RowBox[{"2", " ", "z12", " ", "z13"}], "-", "z23"}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{"R1", "-", "z12", "+", "z13", "+", "z23"}], ")"}]}]], 
           "]"}], "-", 
          RowBox[{"Log", "[", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "R1"}], "+", "R2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", "z13"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"R1", "+", "z12", "-", "z13", "-", "z23"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"R1", "-", "z12", "-", "z13", "+", 
                RowBox[{"2", " ", "z12", " ", "z13"}], "+", "z23"}], 
               ")"}]}]]}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", "z13", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "R2"}], "+", "z12", "-", "z13", "+", "z23"}], 
              ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"R1", "+", "z12", "+", "z13", "-", 
               RowBox[{"2", " ", "z12", " ", "z13"}], "-", "z23"}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{"R1", "-", "z12", "+", "z13", "+", "z23"}], ")"}]}]], 
           "]"}], "+", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", "z13", " ", 
             RowBox[{"(", 
              RowBox[{"R2", "+", "z12", "-", "z13", "+", "z23"}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"R1", "+", "z12", "-", "z13", "-", "z23"}], ")"}], " ", 
             
             RowBox[{"(", 
              RowBox[{"R1", "-", "z12", "-", "z13", "+", 
               RowBox[{"2", " ", "z12", " ", "z13"}], "+", "z23"}], ")"}]}]], 
           "]"}]}], ")"}]}], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"R2", "+", "z12", "-", "z13", "-", "z23"}], 
          RowBox[{"R1", "+", "z12", "-", "z13", "-", "z23"}]]}], "]"}], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "R2"}], "+", "z12", "+", "z13", "-", "z23"}], 
          RowBox[{"R1", "+", "z12", "+", "z13", "-", "z23"}]]}], "]"}], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"R2", "+", "z12", "+", "z13", "-", "z23"}], 
          RowBox[{
           RowBox[{"-", "R1"}], "+", "z12", "+", "z13", "-", "z23"}]]}], 
        "]"}], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"R2", "+", "z12", "+", "z13", "-", "z23"}], 
          RowBox[{"R1", "+", "z12", "+", "z13", "-", "z23"}]]}], "]"}], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"R2", "-", "z12", "-", "z13", "+", "z23"}], 
          RowBox[{"R1", "-", "z12", "-", "z13", "+", "z23"}]]}], "]"}], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", "z13", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "R2"}], "+", "z12", "-", "z13", "+", "z23"}], 
            ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"R1", "+", "z12", "+", "z13", "-", 
             RowBox[{"2", " ", "z12", " ", "z13"}], "-", "z23"}], ")"}], " ", 
           
           RowBox[{"(", 
            RowBox[{"R1", "-", "z12", "+", "z13", "+", "z23"}], ")"}]}]]}], 
        "]"}], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", "z13", " ", 
           RowBox[{"(", 
            RowBox[{"R2", "+", "z12", "-", "z13", "+", "z23"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"R1", "+", "z12", "+", "z13", "-", 
             RowBox[{"2", " ", "z12", " ", "z13"}], "-", "z23"}], ")"}], " ", 
           
           RowBox[{"(", 
            RowBox[{"R1", "-", "z12", "+", "z13", "+", "z23"}], ")"}]}]]}], 
        "]"}], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "R2"}], "-", "z12", "+", "z13", "+", "z23"}], 
          RowBox[{"R1", "-", "z12", "+", "z13", "+", "z23"}]]}], "]"}], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"R2", "-", "z12", "+", "z13", "+", "z23"}], 
           RowBox[{"R1", "+", "z12", "-", "z13", "-", "z23"}]]}]}], "]"}], 
       "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"R2", "-", "z12", "+", "z13", "+", "z23"}], 
          RowBox[{"R1", "-", "z12", "+", "z13", "+", "z23"}]]}], "]"}], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", "z13", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "R2"}], "+", "z12", "-", "z13", "+", "z23"}], 
            ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"R1", "+", "z12", "-", "z13", "-", "z23"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"R1", "-", "z12", "-", "z13", "+", 
             RowBox[{"2", " ", "z12", " ", "z13"}], "+", "z23"}], ")"}]}]]}], 
        "]"}], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z12"}], ")"}], " ", "z13", " ", 
           RowBox[{"(", 
            RowBox[{"R2", "+", "z12", "-", "z13", "+", "z23"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"R1", "+", "z12", "-", "z13", "-", "z23"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"R1", "-", "z12", "-", "z13", "+", 
             RowBox[{"2", " ", "z12", " ", "z13"}], "+", "z23"}], ")"}]}]]}], 
        "]"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.855669031869562*^9, 3.855669108081337*^9}, {
  3.855669326543344*^9, 3.8556693386281013`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"b90307da-00fb-4bd1-beb1-5ea7c0030b2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["parameter region", "Subsubsection",
 CellChangeTimes->{{3.85565438996981*^9, 
  3.8556543970282393`*^9}},ExpressionUUID->"2fc733f9-0a1f-423d-97c8-\
5277917dbc56"],

Cell[BoxData[
 RowBox[{
  RowBox[{"R12rep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R1", "\[Rule]", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["z12", "2"], "-", 
        RowBox[{"2", " ", "z12", " ", "z13"}], "+", 
        SuperscriptBox["z13", "2"], "-", 
        RowBox[{"2", " ", "z12", " ", "z23"}], "-", 
        RowBox[{"2", " ", "z13", " ", "z23"}], "+", 
        RowBox[{"4", " ", "z12", " ", "z13", " ", "z23"}], "+", 
        SuperscriptBox["z23", "2"]}]]}], ",", 
     RowBox[{"R2", "\[Rule]", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["z12", "2"], "-", 
        RowBox[{"2", " ", "z12", " ", "z13"}], "+", 
        SuperscriptBox["z13", "2"], "-", 
        RowBox[{"2", " ", "z12", " ", "z23"}], "-", 
        RowBox[{"2", " ", "z13", " ", "z23"}], "+", 
        SuperscriptBox["z23", "2"]}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8513873033150463`*^9, 3.851387317578375*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"c8fccdea-4d40-44d5-8cdb-ea3ad0f1e0d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EEECpara", "[", 
   RowBox[{"\[Zeta]12_", ",", "\[Zeta]13_", ",", "\[Zeta]23_"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{
    RowBox[{"And", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"R1", "^", "2"}], "<", "0"}], ",", 
      RowBox[{
       RowBox[{"R2", "^", "2"}], "<", "0"}]}], "]"}], "/.", "R12rep"}], "/.", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{"z12", "->", " ", "\[Zeta]12"}], ",", 
     RowBox[{"z13", "->", " ", "\[Zeta]13"}], ",", 
     RowBox[{"z23", "->", " ", "\[Zeta]23"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.855654406888126*^9, 3.85565448950242*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"9ec859a3-8618-4ef6-8889-72af779a8fd6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EEECpara", "::", "usage"}], "=", 
   "\"\<EEECpara[\!\(\*SubscriptBox[\(\[Zeta]\), \
\(12\)]\),\!\(\*SubscriptBox[\(\[Zeta]\), \(13\)]\),\!\(\*SubscriptBox[\(\
\[Zeta]\), \(23\)]\)] returns whether the chocie of the angles \
{\!\(\*SubscriptBox[\(\[Zeta]\), \(12\)]\),\!\(\*SubscriptBox[\(\[Zeta]\), \
\(13\)]\),\!\(\*SubscriptBox[\(\[Zeta]\), \(13\)]\)} is allowed by the \
kinematics.\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.855654506814165*^9, 3.855654552549909*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"32efe4da-5255-4cd5-951e-6b0854855772"]
}, Closed]],

Cell[CellGroupData[{

Cell["EEEC function", "Subsubsection",
 CellChangeTimes->{{3.85138722936133*^9, 3.851387231649046*^9}, {
  3.851387684764954*^9, 
  3.851387685866207*^9}},ExpressionUUID->"8ebf82df-2d93-43e4-aceb-\
49c7b41ac500"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"permrep", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Thread", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"z12", ",", "z13", ",", "z23"}], "}"}], "\[Rule]", " ", "#"}], 
     "]"}], "&"}], "/@", 
   RowBox[{"Permutations", "[", 
    RowBox[{"{", 
     RowBox[{"z12", ",", "z13", ",", "z23"}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{3.8513872908278522`*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"b6aa79b3-8b13-47fc-80d5-a5b548707fed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"z12", "\[Rule]", "z12"}], ",", 
     RowBox[{"z13", "\[Rule]", "z13"}], ",", 
     RowBox[{"z23", "\[Rule]", "z23"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"z12", "\[Rule]", "z12"}], ",", 
     RowBox[{"z13", "\[Rule]", "z23"}], ",", 
     RowBox[{"z23", "\[Rule]", "z13"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"z12", "\[Rule]", "z13"}], ",", 
     RowBox[{"z13", "\[Rule]", "z12"}], ",", 
     RowBox[{"z23", "\[Rule]", "z23"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"z12", "\[Rule]", "z13"}], ",", 
     RowBox[{"z13", "\[Rule]", "z23"}], ",", 
     RowBox[{"z23", "\[Rule]", "z12"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"z12", "\[Rule]", "z23"}], ",", 
     RowBox[{"z13", "\[Rule]", "z12"}], ",", 
     RowBox[{"z23", "\[Rule]", "z13"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"z12", "\[Rule]", "z23"}], ",", 
     RowBox[{"z13", "\[Rule]", "z13"}], ",", 
     RowBox[{"z23", "\[Rule]", "z12"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.851387292783128*^9, 3.8513874388016367`*^9, 
  3.8519894549626827`*^9, 3.855653012383812*^9, 3.8556536985987*^9, 
  3.8556571578130903`*^9, 3.8556585234374857`*^9, 3.855669199832065*^9, 
  3.855669358570006*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"f224153a-26c2-4b1b-9b3a-03e0509ed7e7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"EEECanalytic", "[", 
   RowBox[{"\[Zeta]12_", ",", "\[Zeta]13_", ",", "\[Zeta]23_"}], "]"}], ":=", 
  " ", 
  RowBox[{
   RowBox[{"Plus", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"coefficients", "/.", "funcbaseRep"}], "/.", "permrep"}], "/.",
       "R12rep"}], ")"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"z12", "->", " ", "\[Zeta]12"}], ",", 
     RowBox[{"z13", "->", " ", "\[Zeta]13"}], ",", 
     RowBox[{"z23", "->", " ", "\[Zeta]23"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.8513873575398808`*^9, 3.8513873585523443`*^9}, {
  3.855653649940229*^9, 3.85565365692979*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"23a1afb8-f68e-4e4e-8d84-017b4eaa0de0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EEECanalytic", "::", "usage"}], "=", 
   "\"\<EEECanalytic[\!\(\*SubscriptBox[\(\[Zeta]\), \
\(12\)]\),\!\(\*SubscriptBox[\(\[Zeta]\), \(13\)]\),\!\(\*SubscriptBox[\(\
\[Zeta]\), \(23\)]\)] gives the full analytic expression for EEEC in N=4 sYM.\
\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.855653713846651*^9, 3.855653740614254*^9}, {
  3.855653782572268*^9, 3.855653827589933*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"048b51a7-76d6-48b6-9e46-1d5e82a9c7cb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "EEEC", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"Precision", "->", " ", "20"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EEEC", "[", 
   RowBox[{"val12_", ",", "val13_", ",", "val23_", ",", 
    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"EEECanalytic", "[", 
     RowBox[{"val12", ",", "val13", ",", "val23"}], "]"}], "//", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"#", ",", 
       RowBox[{"OptionValue", "[", "Precision", "]"}]}], "]"}], "&"}]}], "//",
    "Chop"}]}]}], "Input",
 CellChangeTimes->{{3.851387444847396*^9, 3.851387453439011*^9}, 
   3.855653688112802*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"735b0342-b5c9-4b6c-8476-a232ca485510"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EEEC", "::", "usage"}], "=", 
   "\"\<EEEC[\!\(\*SubscriptBox[\(\[Zeta]\), \(12\)]\),\!\(\*SubscriptBox[\(\
\[Zeta]\), \(13\)]\),\!\(\*SubscriptBox[\(\[Zeta]\), \(23\)]\), Precision -> \
..] gives the value of EEEC using the analtyic formula. The default value of \
the option Precision is 20.\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.851989486047817*^9, 3.8519896263862343`*^9}, {
  3.8556537671576767`*^9, 3.855653767554658*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"8144eddd-5f6b-4ff4-aeee-a3aef4cf384f"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["One-fold numerical integrals", "Subsection",
 CellChangeTimes->{{3.851387470077196*^9, 3.8513874777537518`*^9}, 
   3.851388145698555*^9},ExpressionUUID->"85e0a7ff-d597-414c-b8f3-\
deedb99c3a36"],

Cell[CellGroupData[{

Cell["matrix elements", "Subsubsection",
 CellChangeTimes->{{3.8513875411937513`*^9, 
  3.851387544934496*^9}},ExpressionUUID->"e50ca606-f61b-4fbb-83ba-\
b01ae2b1be70"],

Cell[BoxData[
 RowBox[{
  RowBox[{"N4sym", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["8", 
        RowBox[{"s12", " ", "s124", " ", "s13", " ", "s134"}]], "+", 
       FractionBox["8", 
        RowBox[{"s123", " ", "s124", " ", "s13", " ", "s14"}]], "+", 
       FractionBox["8", 
        RowBox[{"s12", " ", "s123", " ", "s134", " ", "s14"}]], "+", 
       FractionBox["16", 
        RowBox[{"s123", " ", "s124", " ", "s14", " ", "s23"}]], "+", 
       FractionBox["16", 
        RowBox[{"s123", " ", "s134", " ", "s14", " ", "s23"}]], "+", 
       FractionBox["8", 
        RowBox[{"s12", " ", "s124", " ", "s23", " ", "s234"}]], "+", 
       FractionBox["8", 
        RowBox[{"s13", " ", "s134", " ", "s23", " ", "s234"}]], "+", 
       FractionBox["16", 
        RowBox[{"s124", " ", "s14", " ", "s23", " ", "s234"}]], "+", 
       FractionBox["16", 
        RowBox[{"s134", " ", "s14", " ", "s23", " ", "s234"}]], "+", 
       FractionBox["16", 
        RowBox[{"s123", " ", "s124", " ", "s13", " ", "s24"}]], "+", 
       FractionBox["16", 
        RowBox[{"s124", " ", "s13", " ", "s134", " ", "s24"}]], "+", 
       FractionBox["8", 
        RowBox[{"s123", " ", "s124", " ", "s23", " ", "s24"}]], "+", 
       FractionBox["8", 
        RowBox[{"s13", " ", "s14", " ", "s23", " ", "s24"}]], "+", 
       FractionBox["8", 
        RowBox[{"s12", " ", "s123", " ", "s234", " ", "s24"}]], "+", 
       FractionBox["16", 
        RowBox[{"s123", " ", "s13", " ", "s234", " ", "s24"}]], "+", 
       FractionBox["16", 
        RowBox[{"s13", " ", "s134", " ", "s234", " ", "s24"}]], "+", 
       FractionBox["8", 
        RowBox[{"s134", " ", "s14", " ", "s234", " ", "s24"}]], "+", 
       FractionBox["16", 
        RowBox[{"s12", " ", "s123", " ", "s134", " ", "s34"}]], "+", 
       FractionBox["16", 
        RowBox[{"s12", " ", "s124", " ", "s134", " ", "s34"}]], "+", 
       FractionBox["8", 
        RowBox[{"s123", " ", "s134", " ", "s23", " ", "s34"}]], "+", 
       FractionBox["8", 
        RowBox[{"s12", " ", "s14", " ", "s23", " ", "s34"}]], "+", 
       FractionBox["16", 
        RowBox[{"s12", " ", "s123", " ", "s234", " ", "s34"}]], "+", 
       FractionBox["16", 
        RowBox[{"s12", " ", "s124", " ", "s234", " ", "s34"}]], "+", 
       FractionBox["8", 
        RowBox[{"s123", " ", "s13", " ", "s234", " ", "s34"}]], "+", 
       FractionBox["8", 
        RowBox[{"s124", " ", "s14", " ", "s234", " ", "s34"}]], "+", 
       FractionBox["8", 
        RowBox[{"s12", " ", "s13", " ", "s24", " ", "s34"}]], "+", 
       FractionBox["8", 
        RowBox[{"s124", " ", "s134", " ", "s24", " ", "s34"}]]}], ")"}]}], "//",
     "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.851387551251354*^9, 3.85138756194263*^9}, {
  3.851387861482255*^9, 3.851387862749518*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"dcf07a40-650d-457f-92ef-e7873f06ec2c"]
}, Closed]],

Cell[CellGroupData[{

Cell["variable changes", "Subsubsection",
 CellChangeTimes->{{3.851387569598886*^9, 
  3.851387572437626*^9}},ExpressionUUID->"9ee20b09-348d-4a50-9c0f-\
c30e9f90bb9c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"varchange1", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"t1", "\[Equal]", " ", 
          RowBox[{"s12", "+", "s13", "+", "s14"}]}], ",", 
         RowBox[{"t2", "\[Equal]", " ", 
          RowBox[{"s12", "+", "s23", "+", "s24"}]}], ",", 
         RowBox[{"t3", "\[Equal]", " ", 
          RowBox[{"s13", "+", "s23", "+", "s34"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s14", ",", "s24", ",", "s34"}], "}"}]}], "]"}], "//", 
     "Flatten"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"varchange2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "\[Rule]", " ", 
      RowBox[{"t1", " ", "t2", " ", "z12"}]}], ",", 
     RowBox[{"s13", "\[Rule]", " ", 
      RowBox[{"t1", " ", "t3", " ", "z13"}]}], ",", 
     RowBox[{"s23", "\[Rule]", " ", 
      RowBox[{"t2", " ", "t3", " ", "z23"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"varchange3", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
          "s12", "+", "s13", "+", "s14", "+", "s23", "+", "s24", "+", "s34"}],
           "/.", "varchange1"}], "/.", "varchange2"}], ")"}], "\[Equal]", " ",
        "1"}], ",", "t3"}], "]"}], "//", "Flatten"}]}], ";"}]}], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"a9e7c8a8-ccca-4fcb-bb0a-ce0d074e10c4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t3\[Delta]", "=", 
   RowBox[{"varchange3", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t3jacobi", "=", 
   FractionBox["1", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
          "s12", "+", "s13", "+", "s14", "+", "s23", "+", "s24", "+", "s34"}],
           "/.", "varchange1"}], "/.", "varchange2"}], ")"}], "-", "1"}], ",",
       "t3"}], "]"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.851387584386112*^9, 3.851387585284691*^9}, {
  3.8513878162460623`*^9, 3.851387817613023*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"cd4122c0-0eae-474a-8ca4-37a84d8db89d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s123rep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s123", "\[Rule]", " ", 
      RowBox[{"s12", "+", "s13", "+", "s23"}]}], ",", 
     RowBox[{"s124", "\[Rule]", " ", 
      RowBox[{"s12", "+", "s14", "+", "s24"}]}], ",", 
     RowBox[{"s234", "\[Rule]", " ", 
      RowBox[{"s23", "+", "s24", "+", "s34"}]}], ",", 
     RowBox[{"s134", "\[Rule]", " ", 
      RowBox[{"s13", "+", "s14", "+", "s34"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{3.851387606171723*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"895855e0-7ec2-4fa5-9c62-94777bfc43db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"N4integrand", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"t1", "^", "2"}], " ", 
         RowBox[{"t2", "^", "2"}], " ", 
         RowBox[{"t3", "^", "2"}], 
         RowBox[{"(", 
          RowBox[{"List", "@@", "N4sym"}], ")"}], "*", "t3jacobi"}], "/.", 
        "s123rep"}], "/.", "varchange1"}], "/.", "varchange2"}], "/.", 
     "varchange3"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.85138762270719*^9, 3.851387625888712*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"e75d9863-46b8-44d9-a932-43fcf4f8594b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"N4firstint", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"N4integrand", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], ",", "t1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "N4integrand", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.851387636820511*^9, 3.8513876404428453`*^9}, {
  3.8556530397527657`*^9, 3.8556530415626583`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"c561f009-8e83-4191-9652-1fd68b082a16"],

Cell[BoxData[
 RowBox[{
  RowBox[{"N4secondintegrand", "=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"N4firstint", "/.", 
        RowBox[{"t1", "\[Rule]", " ", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "t2"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"z12", " ", "t2"}]}]]}]}], ")"}], "-", 
      RowBox[{"(", 
       RowBox[{"N4firstint", "/.", 
        RowBox[{"t1", "\[Rule]", " ", "0"}]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.851387654366351*^9, 3.851387660887957*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"4cbc961b-13db-4792-99b1-a991ae6eb2ce"]
}, Closed]],

Cell[CellGroupData[{

Cell["numerical function", "Subsubsection",
 CellChangeTimes->{{3.851387670147902*^9, 
  3.8513876824334927`*^9}},ExpressionUUID->"1eb0830c-bb27-43a0-8c5f-\
bf14211e6a7d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "EEECNum", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"Precision", "\[Rule]", " ", "20"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EEECNum", "[", 
   RowBox[{"z12val_", ",", "z13val_", ",", "z23val_", ",", 
    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", " ", 
   RowBox[{
    RowBox[{"N4secondintegrand", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"z12", "->", " ", "z12val"}], ",", 
       RowBox[{"z13", "->", " ", "z13val"}], ",", 
       RowBox[{"z23", "->", " ", "z23val"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t2", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", 
     RowBox[{"OptionValue", "[", "Precision", "]"}]}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", 
     FractionBox[
      RowBox[{"OptionValue", "[", "Precision", "]"}], "2"]}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", 
     FractionBox[
      RowBox[{"OptionValue", "[", "Precision", "]"}], "2"]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.851387690536847*^9, 3.851387696420094*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"8ca963d8-f5cb-48a9-9e37-4873ed6c67b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EEECNum", "::", "usage"}], "=", 
   "\"\<EEECNum[\!\(\*SubscriptBox[\(\[Zeta]\), \(12\)]\),\!\(\*SubscriptBox[\
\(\[Zeta]\), \(13\)]\),\!\(\*SubscriptBox[\(\[Zeta]\), \(23\)]\), Precision \
-> ..] gives the value of EEEC using the one-fold numerical integral. The \
default value of the option Precision is 20.\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.851989637352419*^9, 3.851989648901216*^9}, {
  3.851989690192546*^9, 3.851989690724414*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"7ca41c48-d612-45dd-93c7-1b294d45119b"]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Test", "Section",
 CellChangeTimes->{{3.851387708371819*^9, 3.851387708900676*^9}, {
  3.855657234914124*^9, 3.855657235637354*^9}, {3.855657500269001*^9, 
  3.855657500788474*^9}},ExpressionUUID->"5bded71d-58c8-493f-b49c-\
17a2df07ae3e"],

Cell[CellGroupData[{

Cell["checks", "Subsection",
 CellChangeTimes->{{3.855657498608357*^9, 
  3.855657499132362*^9}},ExpressionUUID->"23433ee0-da8f-4e5a-8199-\
8e12bdb3a4d7"],

Cell[TextData[StyleBox["All the kinematic points we pick are in good \
agreement with the one-fold numerical integral.",
 FontColor->RGBColor[1, 0.5, 0.5]]], "Text",
 CellChangeTimes->{{3.8556572379456778`*^9, 
  3.855657272590712*^9}},ExpressionUUID->"d603214e-1555-4c19-85f9-\
07c01d0d3c9a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EEECpara", "[", 
  RowBox[{
   FractionBox["1", "3"], ",", 
   FractionBox["1", "4"], ",", 
   FractionBox["1", "5"]}], "]"}]], "Input",
 CellChangeTimes->{{3.855654474721654*^9, 3.855654499789839*^9}, {
  3.8556545910861063`*^9, 3.855654591388596*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"c7184019-66ed-426a-9b0b-f9198fb0137b"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8556544778205347`*^9, 3.855654500075345*^9}, 
   3.855654591816934*^9, 3.855657190062881*^9, 3.8556585350103827`*^9, 
   3.855669225702079*^9, 3.8556693789256144`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"720bedc7-e387-4b25-9753-dcc99c9590e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EEECNum", "[", 
    RowBox[{
     FractionBox["1", "3"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "5"], ",", 
     RowBox[{"Precision", "\[Rule]", " ", "100"}]}], "]"}], "-", 
   RowBox[{"EEEC", "[", 
    RowBox[{
     FractionBox["1", "3"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "5"], ",", 
     RowBox[{"Precision", "\[Rule]", " ", "100"}]}], "]"}]}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.85138802157101*^9, 3.8513880273596087`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"b9fb3015-f70a-4284-884e-0c046cce289d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.851388023097282*^9, 3.85138802880197*^9}, 
   3.851989468866344*^9, 3.855653074371072*^9, 3.855653870702189*^9, 
   3.855657193094784*^9, 3.855658536864544*^9, 3.855669230307415*^9, 
   3.8556693820119877`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"8375339f-d8ca-4557-8d41-5a52dc8b4b10"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EEECpara", "[", 
  RowBox[{
   FractionBox["13", "199"], ",", 
   FractionBox["7", "23"], ",", 
   FractionBox["15", "122"]}], "]"}]], "Input",
 CellChangeTimes->{3.855654597929825*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"7f9f3e06-1e5b-4808-a113-58c3301fc1a0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.855654598318157*^9, 3.855657193139337*^9, 
  3.855658536934548*^9, 3.855669231481773*^9, 3.855669382058177*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"afd611e3-b6c3-4694-9377-459cf6500684"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EEECNum", "[", 
    RowBox[{
     FractionBox["13", "199"], ",", 
     FractionBox["7", "23"], ",", 
     FractionBox["15", "122"], ",", 
     RowBox[{"Precision", "\[Rule]", " ", "100"}]}], "]"}], "-", 
   RowBox[{"EEEC", "[", 
    RowBox[{
     FractionBox["13", "199"], ",", 
     FractionBox["7", "23"], ",", 
     FractionBox["15", "122"], ",", 
     RowBox[{"Precision", "\[Rule]", " ", "100"}]}], "]"}]}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.855653884716386*^9, 3.85565390499992*^9}, {
  3.855653955493455*^9, 3.855653957676317*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"89c6a1f5-b64a-4aa7-b974-f5e0e5a018a2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8556539062466183`*^9, 3.855653960595491*^9, 
  3.855657194816846*^9, 3.855658538597369*^9, 3.855669236102758*^9, 
  3.85566938480646*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"5b476e49-22df-40a7-ad21-50c5cf6274cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EEECpara", "[", 
  RowBox[{
   RowBox[{"2", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "3"}]]}], ",", 
   RowBox[{"3", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "3"}]]}], ",", 
   RowBox[{"5", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "3"}]]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8556546033534107`*^9, 3.8556546055881433`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"ff967863-d867-4352-b2f9-0fcb16bc3eee"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.855654605828073*^9, 3.855657194853753*^9, 
  3.855658538649056*^9, 3.85566923614886*^9, 3.8556693848581877`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"f6d048c6-ee9d-44e5-80e8-43656fb5c5cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EEECNum", "[", 
    RowBox[{
     RowBox[{"2", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]]}], ",", 
     RowBox[{"3", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]]}], ",", 
     RowBox[{"5", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]]}], ",", 
     RowBox[{"Precision", "\[Rule]", " ", "100"}]}], "]"}], "-", 
   RowBox[{"EEEC", "[", 
    RowBox[{
     RowBox[{"2", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]]}], ",", 
     RowBox[{"3", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]]}], ",", 
     RowBox[{"5", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]]}], ",", 
     RowBox[{"Precision", "\[Rule]", " ", "100"}]}], "]"}]}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.8513880337218018`*^9, 3.851388035309409*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"93fcf884-e604-4ef7-8c19-a1413229ff9d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.851388036438053*^9, 3.851989471646236*^9, 
  3.855653077974153*^9, 3.855653872989716*^9, 3.855657195848638*^9, 
  3.85565853964221*^9, 3.855669237874689*^9, 3.855669386460429*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"ca6cefe2-af33-47e4-8ea7-79db295c3f9f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EEECpara", "[", 
  RowBox[{
   FractionBox["2", "3"], ",", 
   RowBox[{
    FractionBox["2", "3"], "+", 
    SuperscriptBox["10", 
     RowBox[{"-", "1"}]]}], ",", 
   RowBox[{
    FractionBox["2", "3"], "+", 
    SuperscriptBox["10", 
     RowBox[{"-", "1"}]]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.855654611465962*^9, 3.855654613949946*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"3f4abeda-9ede-4b76-bf7e-c9664e525d0b"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.855654614160143*^9, 3.8556571958712378`*^9, 
  3.8556585396675177`*^9, 3.855669237918247*^9, 3.855669386518908*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"f8ecd3ee-7942-4599-969f-5fde95ced46a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EEECNum", "[", 
    RowBox[{
     FractionBox["2", "3"], ",", 
     RowBox[{
      FractionBox["2", "3"], "+", 
      SuperscriptBox["10", 
       RowBox[{"-", "1"}]]}], ",", 
     RowBox[{
      FractionBox["2", "3"], "+", 
      SuperscriptBox["10", 
       RowBox[{"-", "1"}]]}], ",", 
     RowBox[{"Precision", "\[Rule]", " ", "100"}]}], "]"}], "-", 
   RowBox[{"EEEC", "[", 
    RowBox[{
     FractionBox["2", "3"], ",", 
     RowBox[{
      FractionBox["2", "3"], "+", 
      SuperscriptBox["10", 
       RowBox[{"-", "1"}]]}], ",", 
     RowBox[{
      FractionBox["2", "3"], "+", 
      SuperscriptBox["10", 
       RowBox[{"-", "1"}]]}], ",", 
     RowBox[{"Precision", "\[Rule]", " ", "100"}]}], "]"}]}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.851388042620644*^9, 3.851388044165276*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"ec67fd41-704f-499c-b2f0-94e818ed140b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8513880458778257`*^9, 3.8519894736594687`*^9, 
  3.855653081596496*^9, 3.855653877447043*^9, 3.855657197316712*^9, 
  3.855658540889454*^9, 3.855669240021556*^9, 3.8556693885978603`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"2ed995cd-ce51-4a8d-b1f4-2ce612342b30"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogPlot", "[", 
  RowBox[{
   RowBox[{"EEEC", "[", 
    RowBox[{"\[Zeta]", ",", "\[Zeta]", ",", "\[Zeta]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Zeta]", ",", "0", ",", 
     FractionBox["3", "4"]}], "}"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "10"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Zeta]\>\"", ",", "\"\<EEEC\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Blue"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8556590006499157`*^9, 3.855659017964095*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"d46b4d09-fc1f-49b4-9a87-5ee861bf4fed"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV1Ak0VfsXB3CUylDJPfe6hlAJyRAJZdhb1EvofzNkLJ4iGSJFUihTGV6v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       "]], LineBox[CompressedData["
1:eJwVk3001Xccx7mRaLPmfH+/X3Q5uYucxSpZ6kw+H9dDhZ5uGu6Rh8W5ki3J
cVaT2KhOZo62aGNIbh6XXbtXsxvKsB6orZFux/g93VgrxVWmiel9zuu8/n39
83b+6KAiQWJmZuYzz2vX183PhoVNBX98cciXoM8VFbN5CQvXh5yseCBYtDq3
fx3NwlhLkovKj2AVyyXHOLMwpcq5oAgg2FToa5HnzoLEfhcXspngVXlJSbM3
C/Z234wrggneNk158nIWch3bRlXbCD7ao4nbGMnCixrDsH43QZnDivaRXBZm
q5J328YRVEmL3eoKWEiPv9lKxxP0zfjriW8pC5G33H1tEwnKDw9+aKZmQfml
rEBIIqgcKpIWNbEwMdr2fMtBgpRFV1NmLwsQYPBP+pTgmUrrowHDLFx1PCVJ
zSQoWfXU6/wGDi61F9H15QSXDIb09Phz8FXo7GqHKoKmYtMyTRAHCRfvhQao
CTrl1+z7dzsH7eHvab+tIajutv3MJYGDvrBl3i0agqk/9T19VcjBxdmWPVOd
BPUGywn5TQ7u+GfXeg4TFD74pU75DwdOpmRJxRjBnZzR1fSCg/SWxoToSYJm
ZYcNGnMeFrd1ZXRME5SaeSyyXsrDlutYvtaSwrDO8oTLATxs3bghaEZKYWdo
7nJSxoMdWkal7aRw4aJjDfsreKjXWk2wuyhUvlxXuLiWh9H+N7e6hFP4rJo3
X6DlwcRkWj7eS6HjAhTGb/BwbaD6P/0BCmNNGSfzBR5w5Os1GRkUpre8VN95
zoP1+lT1x6coXOmasipvmwCN555ERHVT2PanU+nnEQJYLnTrzb9NoSZkR6Vj
tABadWvDrbvzvdm9bxzdJ4DYE+j+4B6FWYPvjiUeESBvOlbeNULh/TPGH4PU
AvjV6Aqf2dB4ek65XvJKgBX9YZkW4TS+/XBINTsngEyM/+TXSBqX/2BdPW0l
gmq22OgQR2Oz8mdm3E6E9mD10rADNAo6anrYTYS2lbFJa7No9En+Xd8aJsKV
c4WVdfU0KiYHmuP3irAmdDDrtJbGu/bH3XUxIvQohj0eNdOY+JvH9w1JIlx6
K8JN0UHjWVleZkmWCE3+MboyA40lsVV571eIEDE3s792hsax+4F+RxpEMJdp
H8ptGMw5MalJuSzCcaY6bYhmMOXGY1fbayKc7c33pGUMOnhdkCV2iNB4TG+o
fYfBk4nOOeLAfG+RsylkE4PFJ7ylpeZG2H4+60HUIQYrAvXdXhZGaA506v0u
jcE88x2xUi8jWDF/c/k6Bhte/zXYCLbR2TpZH4P/AzF1whs=
       "]], 
      LineBox[CompressedData["
1:eJwt0H9Q03Ucx/HxI+WH4ABl341tfFEDvBi/cpE1eL+BQcYStBLzShsyMATl
JgfhgHHiSuWHihecAieQRHfOzI5zgGia/FZAcoXbvDoCvt8PnE0YIzqFq/ZH
fzz/ePz5egUdzH8/y5nD4bztyPn/OEoGqKa/aYGdh3JJTkqqioEErby88gUP
BxJyhrhqBta9aoppXkfhBsnM9LaTDLhXelfVhVIoM7bKo75kYCTH606EhMLg
Jd/YYzcYyDMkvftATaHG5DqvMDCw2McL6SqhMEMWUeLcw0B0acJ050kKrQtR
vYX3GNC5F+g311DYpFN0X+hnYGbXw7iXdRT6bNRJOywMbPf+9IfTPRQOHfqt
t8SVhcHHW2ITPfi4Kv1LsuTwnhhbYLAnH2O0Pnm69Sxov1lT7kvzcVQW+1TM
ZaH4XNmjlCA+HhuQXN0gYIHqHNydL+UjSc8Olkaw4FM7qanO4OOJPuN2XzkL
M0RzYdN5Pj7+/Im4aB8LUs/yDuYuH/8dVPaPZ7LwUte6JdvEx83FyW/JjrKQ
H+4S8q2NjzvcuI31Di8u34quWOTjnYs7eJ0nWTiSNuhuCBEg76JVz2lgwez/
nd9ZlQAfKAqcJNdZSPC3nWppFOC008TO010snJHmmO3dAmxqqRQl9rBAHz2V
FXlfgOKUxSqqlwXh8WcFRrMAo+fWtr1pYiHb9t7uK8IAHNv0TvLwFAtukRPh
3RCAbrmZun1WFj6pXB57RRWA2pVGjsaZQG74a9a2GwHYldgV5+FFYKCi/ZzE
HID2ql9KG3gErrq4aT52EeJnQq8Xt8IIiB4x8bBfiFdUW2MUMQ7v1cSn1Qjx
92tJhU/jCZT9UyjpuSvEkaQn0907CaztMw4vrQrxg1itbSWdwPXDykuGMBFa
pmB1Xkmgbgi5FSoRnv2iIaI6g4Diw0m99ZAIh0YNR4R5BFp9Ur+eaBehST9c
n6km4NVfq1YOidDF36i/VkQgQ7VctDwnwrgD83OyEwSmM18HW5QYnZjbCusZ
Ar2WbfZRtRiL2z1DR6sI+B1cHf+qXIyyrT/dzqomoOrMMafrxNjxPCR7fz2B
Z5amvFmjGJ+/IW+zthBY2BNxXh4ZiKHlyqkyPYHjpOv74vpAnN3IPfznTQJa
cTU95kJj5mAp7W0g4Lmm26ZzpfHy+ksHLt9z/GHP6h9PovGPZnOzsZ+A3XdF
+1Eujaa9N5vCHzr2lA0HLdTS6Nfys+XHXwlYJtWkxkpj6qyVSpskUHN/Rb0r
IwglqcleI3MEPKzctLCFIPwPx/O0oA==
       "]]},
     Annotation[#, "Charting`Private`Tag$9934#1"]& ], {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 4.980698988837426},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"EEEC\"", TraditionalForm], None}, {
     FormBox["\"\[Zeta]\"", TraditionalForm], None}},
  FrameTicks->FrontEndValueCache[{{Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Automatic, Automatic}}, {{{{5.298317366548036, 
        FormBox["200", TraditionalForm], {0.01, 0.}}, {6.214608098422191, 
        FormBox["500", TraditionalForm], {0.01, 0.}}, {6.907755278982137, 
        FormBox["1000", TraditionalForm], {0.01, 0.}}, {7.600902459542082, 
        FormBox["2000", TraditionalForm], {0.01, 0.}}, {8.517193191416238, 
        FormBox["5000", TraditionalForm], {0.01, 0.}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.0106352940962555`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.396929655216146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.551080335043404, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.684611727667927, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.802394763324311, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       7.313220387090301, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.006367567650246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.294049640102028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.699514748210191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.85366542803745, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.987196820661973, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.104979856318357, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.210340371976184, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.305650551780507, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.392661928770137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.472704636443673, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.546812608597396, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.615805480084347, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.680344001221918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.740968623038354, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.798127036878302, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}}, {{
       5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.0106352940962555`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.396929655216146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.551080335043404, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.684611727667927, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.802394763324311, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       7.313220387090301, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.006367567650246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.294049640102028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.699514748210191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.85366542803745, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.987196820661973, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.104979856318357, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.210340371976184, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.305650551780507, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.392661928770137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.472704636443673, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.546812608597396, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.615805480084347, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.680344001221918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.740968623038354, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.798127036878302, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}}}, {
     Automatic, Automatic}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->NCache[{{0, 
      Rational[3, 4]}, {4.980698988837426, 8.969088049713282}}, {{0, 0.75}, {
     4.980698988837426, 8.969088049713282}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Quiet[
     Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }]], "Output",
 CellChangeTimes->{{3.855659013665558*^9, 3.855659034188876*^9}, 
   3.8556692612491417`*^9, 3.8556694160981817`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"957290f8-6a3f-4c4f-b060-335c8ec188de"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1792, 1067},
WindowMargins->{{0, Automatic}, {Automatic, -160}},
TaggingRules->Association["TryRealOnly" -> False],
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (July 23, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2f6b951b-2f32-44c0-996f-0611fffe8788"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 233, 4, 98, "Title",ExpressionUUID->"1a7f4aca-b024-4b0b-9eff-fd21de54154f"],
Cell[CellGroupData[{
Cell[838, 30, 709, 13, 117, "Chapter",ExpressionUUID->"d4951c8e-42fc-4083-8e86-ddb88f6cef04"],
Cell[1550, 45, 2089, 52, 228, "Text",ExpressionUUID->"6c2aa1d7-39e4-4d07-a6fc-d92872a09269"],
Cell[CellGroupData[{
Cell[3664, 101, 165, 3, 67, "Section",ExpressionUUID->"ab338e0e-48c8-42f9-9fda-5f4c6204b6f0"],
Cell[CellGroupData[{
Cell[3854, 108, 217, 4, 54, "Subsection",ExpressionUUID->"d9da6dda-8c62-4a86-9691-a2457f291ee3"],
Cell[CellGroupData[{
Cell[4096, 116, 165, 3, 45, "Subsubsection",ExpressionUUID->"01100d1d-c48b-4634-b3c5-8568e77e44cd"],
Cell[4264, 121, 43884, 1117, 912, "Input",ExpressionUUID->"9bf09c87-0f20-4a99-bd26-61f139b8d931"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48185, 1243, 213, 4, 45, "Subsubsection",ExpressionUUID->"bf326a32-15b6-40aa-8a72-a4dce1d5295a"],
Cell[48401, 1249, 27254, 747, 834, "Input",ExpressionUUID->"b90307da-00fb-4bd1-beb1-5ea7c0030b2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75692, 2001, 168, 3, 45, "Subsubsection",ExpressionUUID->"2fc733f9-0a1f-423d-97c8-5277917dbc56"],
Cell[75863, 2006, 1026, 25, 71, "Input",ExpressionUUID->"c8fccdea-4d40-44d5-8cdb-ea3ad0f1e0d1"],
Cell[76892, 2033, 705, 20, 30, "Input",ExpressionUUID->"9ec859a3-8618-4ef6-8889-72af779a8fd6"],
Cell[77600, 2055, 602, 11, 52, "Input",ExpressionUUID->"32efe4da-5255-4cd5-951e-6b0854855772"]
}, Closed]],
Cell[CellGroupData[{
Cell[78239, 2071, 212, 4, 37, "Subsubsection",ExpressionUUID->"8ebf82df-2d93-43e4-aceb-49c7b41ac500"],
Cell[CellGroupData[{
Cell[78476, 2079, 476, 13, 30, "Input",ExpressionUUID->"b6aa79b3-8b13-47fc-80d5-a5b548707fed"],
Cell[78955, 2094, 1426, 37, 70, "Output",ExpressionUUID->"f224153a-26c2-4b1b-9b3a-03e0509ed7e7"]
}, Open  ]],
Cell[80396, 2134, 739, 19, 30, "Input",ExpressionUUID->"23a1afb8-f68e-4e4e-8d84-017b4eaa0de0"],
Cell[81138, 2155, 512, 10, 30, "Input",ExpressionUUID->"048b51a7-76d6-48b6-9e46-1d5e82a9c7cb"],
Cell[81653, 2167, 797, 22, 52, "Input",ExpressionUUID->"735b0342-b5c9-4b6c-8476-a232ca485510"],
Cell[82453, 2191, 563, 10, 73, "Input",ExpressionUUID->"8144eddd-5f6b-4ff4-aeee-a3aef4cf384f"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[83065, 2207, 201, 3, 54, "Subsection",ExpressionUUID->"85e0a7ff-d597-414c-b8f3-deedb99c3a36"],
Cell[CellGroupData[{
Cell[83291, 2214, 168, 3, 45, "Subsubsection",ExpressionUUID->"e50ca606-f61b-4fbb-83ba-b01ae2b1be70"],
Cell[83462, 2219, 2947, 65, 244, "Input",ExpressionUUID->"dcf07a40-650d-457f-92ef-e7873f06ec2c"]
}, Closed]],
Cell[CellGroupData[{
Cell[86446, 2289, 167, 3, 37, "Subsubsection",ExpressionUUID->"9ee20b09-348d-4a50-9c0f-c30e9f90bb9c"],
Cell[86616, 2294, 1498, 42, 73, "Input",ExpressionUUID->"a9e7c8a8-ccca-4fcb-bb0a-ce0d074e10c4"],
Cell[88117, 2338, 763, 21, 72, "Input",ExpressionUUID->"cd4122c0-0eae-474a-8ca4-37a84d8db89d"],
Cell[88883, 2361, 595, 14, 30, "Input",ExpressionUUID->"895855e0-7ec2-4fa5-9c62-94777bfc43db"],
Cell[89481, 2377, 639, 17, 30, "Input",ExpressionUUID->"e75d9863-46b8-44d9-a932-43fcf4f8594b"],
Cell[90123, 2396, 579, 15, 30, "Input",ExpressionUUID->"c561f009-8e83-4191-9652-1fd68b082a16"],
Cell[90705, 2413, 702, 20, 103, "Input",ExpressionUUID->"4cbc961b-13db-4792-99b1-a991ae6eb2ce"]
}, Closed]],
Cell[CellGroupData[{
Cell[91444, 2438, 171, 3, 37, "Subsubsection",ExpressionUUID->"1eb0830c-bb27-43a0-8c5f-bf14211e6a7d"],
Cell[91618, 2443, 1230, 31, 119, "Input",ExpressionUUID->"8ca963d8-f5cb-48a9-9e37-4873ed6c67b8"],
Cell[92851, 2476, 576, 10, 128, "Input",ExpressionUUID->"7ca41c48-d612-45dd-93c7-1b294d45119b"]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[93488, 2493, 244, 4, 67, "Section",ExpressionUUID->"5bded71d-58c8-493f-b49c-17a2df07ae3e"],
Cell[CellGroupData[{
Cell[93757, 2501, 154, 3, 54, "Subsection",ExpressionUUID->"23433ee0-da8f-4e5a-8199-8e12bdb3a4d7"],
Cell[93914, 2506, 293, 5, 35, "Text",ExpressionUUID->"d603214e-1555-4c19-85f9-07c01d0d3c9a"],
Cell[CellGroupData[{
Cell[94232, 2515, 356, 8, 48, "Input",ExpressionUUID->"c7184019-66ed-426a-9b0b-f9198fb0137b"],
Cell[94591, 2525, 300, 4, 34, "Output",ExpressionUUID->"720bedc7-e387-4b25-9753-dcc99c9590e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94928, 2534, 620, 17, 48, "Input",ExpressionUUID->"b9fb3015-f70a-4284-884e-0c046cce289d"],
Cell[95551, 2553, 340, 5, 34, "Output",ExpressionUUID->"8375339f-d8ca-4557-8d41-5a52dc8b4b10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95928, 2563, 288, 7, 48, "Input",ExpressionUUID->"7f9f3e06-1e5b-4808-a113-58c3301fc1a0"],
Cell[96219, 2572, 243, 3, 34, "Output",ExpressionUUID->"afd611e3-b6c3-4694-9377-459cf6500684"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96499, 2580, 681, 18, 48, "Input",ExpressionUUID->"89c6a1f5-b64a-4aa7-b974-f5e0e5a018a2"],
Cell[97183, 2600, 266, 4, 34, "Output",ExpressionUUID->"5b476e49-22df-40a7-ad21-50c5cf6274cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97486, 2609, 459, 13, 33, "Input",ExpressionUUID->"ff967863-d867-4352-b2f9-0fcb16bc3eee"],
Cell[97948, 2624, 244, 3, 34, "Output",ExpressionUUID->"f6d048c6-ee9d-44e5-80e8-43656fb5c5cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98229, 2632, 945, 29, 33, "Input",ExpressionUUID->"93fcf884-e604-4ef7-8c19-a1413229ff9d"],
Cell[99177, 2663, 308, 4, 34, "Output",ExpressionUUID->"ca6cefe2-af33-47e4-8ea7-79db295c3f9f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99522, 2672, 451, 13, 48, "Input",ExpressionUUID->"3f4abeda-9ede-4b76-bf7e-c9664e525d0b"],
Cell[99976, 2687, 247, 3, 34, "Output",ExpressionUUID->"f8ecd3ee-7942-4599-969f-5fde95ced46a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100260, 2695, 935, 29, 48, "Input",ExpressionUUID->"ec67fd41-704f-499c-b2f0-94e818ed140b"],
Cell[101198, 2726, 315, 4, 34, "Output",ExpressionUUID->"2ed995cd-ce51-4a8d-b1f4-2ce612342b30"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101550, 2735, 724, 16, 47, "Input",ExpressionUUID->"d46b4d09-fc1f-49b4-9a87-5ee861bf4fed"],
Cell[102277, 2753, 16004, 338, 269, "Output",ExpressionUUID->"957290f8-6a3f-4c4f-b060-335c8ec188de"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


